Computing Time-varying Network Reliability using Binary Decision Diagrams

Computing the reliability of a time-varying network, taking into account its dynamic nature, is crucial for networks that change over time, such as space networks, vehicular ad-hoc networks, and drone networks. These networks are modeled using temporal graphs, in which each edge is labeled with a time indicating its existence at a specific point in time. The time-varying network reliability is defined as the probability that a data packet from the source vertex can reach the terminal vertex, following links with increasing time labels (i.e., a journey), while taking into account the possibility of network link failures. Currently, the existing method for calculating this reliability involves explicitly enumerating all possible journeys between the source and terminal vertices and then calculating the reliability using the sum of disjoint products method. However, this method has high computational complexity. In contrast, there is an efficient algorithm that uses binary decision diagrams (BDDs) to evaluate the reliability of a network whose topology does not change over time. This paper presents an efficient exact algorithm that utilizes BDDs for computing the time-varying network reliability. Experimental results show that the proposed method runs faster than the existing method up to four orders of magnitude.

==> figs/pdfcrop.sh <==
#! /bin/bash

# Check # of arguments
if [ $# -ne 2 ]; then
    echo "[Usage] $0 \"*.pdf\" margin"
    exit
fi

# Read arguments
pdf_files=$1
margin=$2

# margins
l=$margin
t=$margin
r=$margin
b=$margin

# pdfcrop is required
# pdfcrop --margins "left top right bottom""
for f in $pdf_files; do pdfcrop --margins "$l $t $r $b" $f $f; done


==> figs/pdfshrink.sh <==
#! /bin/bash

# Check # of arguments
if [ $# -ne 1 ]; then
    echo "[Usage] $0 \"*.pdf\""
    exit
fi

# Read arguments
pdf_files=$1

# Shrink pdf by using pdf2ps and ps2pdf
for f in $pdf_files
do
    echo $f
    pdf2ps $f
    ps2pdf ${f%.*}.ps
    rm ${f%.*}.ps
done

